Online Network Design with Additive Delays and Poisson Arrivals

We study online service systems in which requests arrive at locations in a network. A service may open a facility and connect customers, buy a subtree linking them to a root, or send a mobile server to visit them. Combining requests can save opening, network, or travel costs, but each request pays its own waiting time. The objective is the sum of these spatial costs and individual delays. We assume independent Poisson arrivals of known rates. The algorithms know how often requests occur, but observe them only upon arrival. We show that these rates suffice to make fixed spatial choices that compete with an offline optimum free to adapt to the realized input. We obtain long-run ratios of expectations below $27.249$ for facility location in finite metrics, $94.415$ for multi-root aggregation on trees, and $24.326$ for online service on trees. All three algorithms are deterministic; the multi-root algorithm also has polynomial-time preprocessing on rational inputs. The proofs connect rate-based spatial choices with lower bounds on unavoidable purchase, movement, and waiting costs. All main proofs are self-contained, and every guarantee includes the full cost of completing finite inputs.

==> anc/certificates/README.txt <==
Ancillary computations for Online Network Design with Additive Delays
and Poisson Arrivals

Python 3.10 or later; standard library only. No installation is needed.
From this directory, run:

  python run_all.py

The runner writes results/verification_summary.json and logs. It checks:

1. check_projection_independent.py reconstructs the outward-rounded
   integer enclosures in Appendix A, including the tail allowance.
   results/projection.json records all 512 rational upper bounds and
   the strict comparison with 313/8. This finite computation supports
   the refined spatial-projection constant; the paper supplies the
   enclosure argument and the remaining proof.

2. check_root_marginals.py checks all labeled trees with at most five
   vertices and all nonempty terminal sets, using exact fractions.
   It writes check_root_marginals.json. This is an additional sanity
   check of Section 6.5, not a proof for arbitrary trees and not a
   dependency of the stated theorem.

The facility, rooted-forest scheduling, and tree-service analyses are
analytic. Neither checker is needed to compile the paper. Passing these
checks does not constitute formal verification of the whole manuscript.

In the submission archive this directory is anc/certificates/. The
paper's complete TeX sources and main.bbl are two directories above.


==> anc/certificates/check_projection_independent.py <==
"""Independent exact-integer reconstruction of Appendix partition enclosure.
Reconstructed from the manuscript; all interval operations round outward.
"""
from pathlib import Path
import argparse
import json
Q=1<<96
def ceildiv(a,b): return -(-a//b)
def mulup(a,b): return ceildiv(a*b,Q)
def rootfloor_pow2(exponent,n):
    target=1<<exponent
    lo=1<<(exponent//n); hi=lo*2
    while hi-lo>1:
        mid=(lo+hi)//2
        if mid**n<=target: lo=mid
        else: hi=mid
    return lo,lo if lo**n==target else lo+1
ab=[rootfloor_pow2(64*(96-3)+h,64) for h in range(513)]
ub=[]
for j in range(65):
    lo,hi=rootfloor_pow2(32*96+j,32)
    ub.append((3*lo//8,ceildiv(3*hi,8)))
def bound(amin,amax,umin,umax):
    low=amin*umin//Q; high=mulup(amax,umax)
    tm=[low*4**k for k in range(16)]
    tp=[high*4**k for k in range(16)]
    fc=[0]*16;fc[-1]=4*tp[-1]+4*Q
    for k in range(14,-1,-1):
        xl,xu=4*tm[k],4*tp[k]
        vals=[]
        if xl<=Q: vals.append(fc[k+1])
        if xu>=Q:
            for x in [max(Q,xl),xu]:
                vals.append(x-Q+ceildiv(fc[k+1]*Q,x))
        fc[k]=max(vals)
    U=Q; cp=[]; prices=[]
    for k in range(16):
        cp.append(mulup(U,min(Q,ceildiv(Q*Q,tm[k]))))
        prices.append(ceildiv(8*(tp[k]+fc[k]),3))
        U=mulup(U,min(Q,ceildiv(Q*Q,umin*4**k)))
    mass=Q;obj=Q
    for k in sorted(range(16),key=lambda k:prices[k],reverse=True):
        z=min(mass,cp[k]);obj+=mulup(z,prices[k]);mass-=z
        if not mass: break
    return obj
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', type=Path, default=Path(__file__).parent / 'results')
    args = parser.parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    out=[]
    for h in range(512):
        total=sum(bound(ab[h][0],ab[h+1][1],ub[j][0],ub[j+1][1]) for j in range(64))
        out.append(ceildiv(total,64)+1)
    maximum=max(out);where=out.index(maximum)
    record={'method':'independent outward-rounded integer reconstruction from Appendix A',
            'grid_bits':96,'bins':512,'phases_per_bin':64,'largest_bin':where,
            'maximum_numerator':str(maximum),'denominator':str(Q),
            'claimed_original_numerator':'3099078927284629529722094560869',
            'strict_bound_313_over_8':maximum*8<313*Q,
            'all_averaged_upper_numerators':[str(v) for v in out]}
    assert maximum <= int(record['claimed_original_numerator'])
    assert int(record['claimed_original_numerator'])*8 < 313*Q
    assert maximum*8<313*Q
    assert where == 263
    (args.output_dir / 'projection.json').write_text(json.dumps(record,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({k:v for k,v in record.items() if k!='all_averaged_upper_numerators'},indent=2))

if __name__ == "__main__":
    main()


==> anc/certificates/check_root_marginals.json <==
{
  "status": "PASS",
  "arithmetic": "exact fractions.Fraction",
  "scope": "All labeled trees with 1<=n<=5, all nonempty terminal sets, all terminal-fixing labelings; weighted DP and exact rational marginal decomposition.",
  "counts": {
    "trees": 146,
    "terminal_sets": 4140,
    "labelings": 25190,
    "connected_labelings": 7020,
    "dp_optima": 4140,
    "decompositions": 4140,
    "output_atoms": 6960
  },
  "proof_dependency": "Analytic all-n proof in sections/preprocessing.tex; finite checks do not establish the theorem alone."
}


==> anc/certificates/check_root_marginals.py <==
"""Exact finite sanity checks for the connected-retraction marginal formulation.
These checks supplement, and do not replace, Section 6.5 of the paper
(sections/preprocessing.tex in the source package).
Uses only the Python standard library. Enumerates all labeled trees n <= 5,
all nonempty terminal sets, and all terminal-fixing vertex labelings.
"""
from itertools import product, combinations
from fractions import Fraction as F
from pathlib import Path
import json


def trees(n):
    if n == 1:
        yield []
        return
    for word in product(range(n), repeat=n-2):
        deg = [1]*n
        for x in word:
            deg[x] += 1
        edges = []
        for x in word:
            leaf = next(v for v in range(n) if deg[v] == 1)
            edges.append((leaf, x))
            deg[leaf] -= 1
            deg[x] -= 1
        a, b = [v for v in range(n) if deg[v] == 1]
        edges.append((a, b))
        yield edges


def prepare(n, edges):
    adj = [[] for _ in range(n)]
    weights = {}
    for j, (a,b) in enumerate(edges):
        w = F(j+2, j+1)
        adj[a].append(b)
        adj[b].append(a)
        weights[frozenset((a,b))] = w
    parent = {0: None}
    order = [0]
    children = [[] for _ in range(n)]
    for a in order:
        for b in adj[a]:
            if b != parent[a]:
                parent[b] = a
                children[a].append(b)
                order.append(b)
    sub = [{v} for v in range(n)]
    for v in reversed(order[1:]):
        sub[parent[v]].update(sub[v])
    oriented = [(parent[v],v) for v in order[1:]]
    dist = {}
    for a in range(n):
        stack = [(a,None,F(0))]
        while stack:
            v, p, d = stack.pop()
            dist[a,v] = d
            stack += [(u,v,d+weights[frozenset((u,v))]) for u in adj[v] if u != p]
    return adj, children, order, sub, oriented, weights, dist


def connected(labels, terminals, adj):
    for r in terminals:
        seen = {r}
        stack = [r]
        while stack:
            v = stack.pop()
            for u in adj[v]:
                if labels[u] == r and u not in seen:
                    seen.add(u)
                    stack.append(u)
        if seen != {v for v,s in enumerate(labels) if s == r}:
            return False
    return True


def marginals(labels_list, edges):
    denom = len(labels_list)*(len(labels_list)+1)//2
    x, y = {}, {}
    for j, labels in enumerate(labels_list,1):
        p = F(j,denom)
        for v,r in enumerate(labels):
            x[v,r] = x.get((v,r),F(0))+p
        for a,b in edges:
            key = (a,b,labels[a],labels[b])
            y[key] = y.get(key,F(0))+p
    return x,y


def decompose(n, children, order, x, y):
    x,y = x.copy(),y.copy()
    result = []
    while any(p > 0 for (v,r),p in x.items() if v == 0):
        labels = [None]*n
        labels[0] = min(r for (v,r),p in x.items() if v == 0 and p > 0)
        used = []
        for a in order:
            for b in children[a]:
                r = labels[a]
                s = min(s for (v,u,t,s),p in y.items() if (v,u,t)==(a,b,r) and p > 0)
                labels[b] = s
                used.append((a,b,r,s))
        delta = min([x[v,r] for v,r in enumerate(labels)]+[y[e] for e in used])
        assert delta > 0
        for v,r in enumerate(labels):
            x[v,r] -= delta
        for e in used:
            y[e] -= delta
        assert all(p >= 0 for p in x.values()) and all(p >= 0 for p in y.values())
        for a in order:
            for b in children[a]:
                for r in {r for v,r in x if v == a}:
                    assert sum(p for (v,u,t,s),p in y.items() if (v,u,t)==(a,b,r)) == x[a,r]
                for s in {s for v,s in x if v == b}:
                    assert sum(p for (v,u,r,t),p in y.items() if (v,u,t)==(a,b,s)) == x[b,s]
        result.append((delta,tuple(labels)))
    assert all(p == 0 for p in x.values()) and all(p == 0 for p in y.values())
    return result


def main():
    counts = dict(trees=0, terminal_sets=0, labelings=0, connected_labelings=0,
                  dp_optima=0, decompositions=0, output_atoms=0)
    for n in range(1,6):
        for raw in trees(n):
            counts['trees'] += 1
            adj, children, order, sub, edges, weights, dist = prepare(n, raw)
            for k in range(1,n+1):
                for terminals in combinations(range(n),k):
                    counts['terminal_sets'] += 1
                    others = [v for v in range(n) if v not in terminals]
                    valid = []
                    for word in product(terminals,repeat=len(others)):
                        lab = list(range(n))
                        for v,r in zip(others,word):
                            lab[v] = r
                        lab = tuple(lab)
                        local = all(lab[a]==lab[b] or (lab[a] not in sub[b] and lab[b] in sub[b]) for a,b in edges)
                        truth = connected(lab,terminals,adj)
                        assert local == truth, (n,raw,terminals,lab)
                        counts['labelings'] += 1
                        if truth:
                            valid.append(lab)
                            counts['connected_labelings'] += 1
                    assert valid
                    coeff = {e:F((j+1)*(n+1)+k,j+2) for j,e in enumerate(edges)}
                    def edgecost(e,r,s):
                        return coeff[e]*(weights[frozenset(e)] if r==s else dist[r,s])
                    brute = min(sum((edgecost((a,b),lab[a],lab[b]) for a,b in edges),F(0)) for lab in valid)
                    dp = {}
                    for a in reversed(order):
                        for r in terminals:
                            if a in terminals and r != a:
                                continue
                            total, feasible = F(0),True
                            for b in children[a]:
                                allowed = [r] if r in sub[b] else [r]+[s for s in terminals if s in sub[b]]
                                choices = [dp[b,s]+edgecost((a,b),r,s) for s in allowed if (b,s) in dp]
                                if not choices:
                                    feasible = False
                                    break
                                total += min(choices)
                            if feasible:
                                dp[a,r] = total
                    assert min(dp[0,r] for r in terminals if (0,r) in dp) == brute
                    counts['dp_optima'] += 1
                    x,y = marginals(valid,edges)
                    atoms = decompose(n,children,order,x,y)
                    assert sum(p for p,lab in atoms)==1
                    assert len(atoms)<=len(x)+len(y)
                    assert all(connected(lab,terminals,adj) for p,lab in atoms)
                    for key,value in x.items():
                        v,r=key
                        assert sum(p for p,lab in atoms if lab[v]==r)==value
                    for key,value in y.items():
                        a,b,r,s=key
                        assert sum(p for p,lab in atoms if (lab[a],lab[b])==(r,s))==value
                    counts['decompositions'] += 1
                    counts['output_atoms'] += len(atoms)
    result = {'status':'PASS','arithmetic':'exact fractions.Fraction',
              'scope':'All labeled trees with 1<=n<=5, all nonempty terminal sets, all terminal-fixing labelings; weighted DP and exact rational marginal decomposition.',
              'counts':counts,'proof_dependency':'Analytic all-n proof in sections/preprocessing.tex; finite checks do not establish the theorem alone.'}
    Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(result,indent=2))

if __name__=='__main__':
    main()


==> anc/certificates/results/projection.json <==
{
  "method": "independent outward-rounded integer reconstruction from Appendix A",
  "grid_bits": 96,
  "bins": 512,
  "phases_per_bin": 64,
  "largest_bin": 263,
  "maximum_numerator": "3099078927284629529722094558620",
  "denominator": "79228162514264337593543950336",
  "claimed_original_numerator": "3099078927284629529722094560869",
  "strict_bound_313_over_8": true,
  "all_averaged_upper_numerators": [
    "1847964567311340917980563128130",
    "1850815536385664907486462093319",
    "1853684163665798755788050948433",
    "1856587276486531062387405451867",
    "1859508558402024716891681688660",
    "1862464546590556637237608480485",
    "1865439226972949306227387717624",
    "1868448839693191178237929107806",
    "1871477680001727008353247758667",
    "1874541683964937989630780460690",
    "1877625463301994711831142902836",
    "1880744642788129785795480498469",
    "1883884157931036776187899595784",
    "1887059314826227481608311463604",
    "1890255380275115120075107672915",
    "1893487334124946034849240208566",
    "1896740782166313131221448334662",
    "1900030370244600229308330510859",
    "1903342051030329810609770568813",
    "1906690128423149610145832595305",
    "1910060910064745678129929276046",
    "1913468349769505760459724291088",
    "1916899118447364884912620802631",
    "1920366811486747034060530176806",
    "1923857389134057931723419534925",
    "1927384729786371015370088144713",
    "1930936672594606968992269163845",
    "1934526070060175447947458675449",
    "1938140734641499726730392639945",
    "1941793134123141862285435196735",
    "1945471479588376662241963334255",
    "1949187844900782709118334049694",
    "1952930849181713810514135802567",
    "1956712162938243994249298609368",
    "1960520822985052345097306117904",
    "1964368086799202940046461599238",
    "1968243418792715453926612014833",
    "1972157653494352187390232537977",
    "1976100693073233580762674422532",
    "1980082938939729024002198621524",
    "1984094741442774167879554627749",
    "1988146058445223348297413269733",
    "1992227699168947461598272930002",
    "1996349167233673756646806657548",
    "2000501741705435938258687070810",
    "2004694460991037504591514055853",
    "2008919085257971702207306996463",
    "2013184176448197366852824717419",
    "2017481987382264027075336974412",
    "2021820591995046834813095536950",
    "2026192747614558285286479084899",
    "2030606028327574872307743439872",
    "2035053708135588067929445239985",
    "2039542849128752831556495646416",
    "2044067254468764569485637232844",
    "2048633461784109343811572896090",
    "2053235816213531533876306778493",
    "2057880318132964279956794210800",
    "2062560674206977346513714311183",
    "2067283138499181235009503440221",
    "2072043552224428999494809996234",
    "2076856611232870582749302504285",
    "2081725277844795819790910917247",
    "2086636428686648911445472963420",
    "2091581941668462721140512684513",
    "2096581934101116005033849100823",
    "2101639357106774819306708225464",
    "2106743538237382496401342498225",
    "2111875858963308223553913971658",
    "2117064519953621344759143471812",
    "2122312462446881413846319117549",
    "2127586810145543991578534667228",
    "2132906420556603512306623409260",
    "2138256444953633717879116081114",
    "2143644635431021934682457052015",
    "2149067457694142542364789103806",
    "2154521304350285313420780861115",
    "2160014208293794663021074380882",
    "2165530942825441952849151471923",
    "2171091365630308903317805603951",
    "2176668364003275770312804651448",
    "2182293883956933532867549722952",
    "2187928652502792207966924427443",
    "2193614213249337543307393339847",
    "2199307153598900032696109305219",
    "2205046814986354316289279786118",
    "2210799464257911486228326408612",
    "2216591039526867538345578174254",
    "2222401420826030467147399778763",
    "2228242836728542928121702707643",
    "2234109087399118897672286252846",
    "2239998378582840648948831638814",
    "2245918744835363430118898321213",
    "2251854048534266973876157857831",
    "2257826880374779403447149265916",
    "2263806431389216994713816084709",
    "2269830177831658822412968292127",
    "2275852303781547443575733334992",
    "2281920456740987747901702807190",
    "2287988625163988814852332768046",
    "2294096814490851133299245726494",
    "2300212529296353802739888278687",
    "2306359291117726737057300283682",
    "2312521316203232590514259165450",
    "2318705264685739173921307264903",
    "2324912444575492189027011176192",
    "2331132268228822378185982757090",
    "2337383524591423767981207684453",
    "2343637982771518584987782476382",
    "2349932311134815232352614071209",
    "2356220230735801482648934173712",
    "2362550150656506554723188685569",
    "2368876969713186870704103261560",
    "2375238495956847991090874109098",
    "2381606286582619368292916141998",
    "2387998396626573690824287292366",
    "2394406391955774935842263994664",
    "2400828120462825279866795471679",
    "2407275614932500948885915805180",
    "2413726051170573074638178768759",
    "2420212398150132732149670071943",
    "2426690683551095843644136715130",
    "2433210894937860449361257536310",
    "2439720618961656540169123856677",
    "2446267247513169381216873896764",
    "2452814561032396448452781245706",
    "2459386863297040315983229392943",
    "2465971311627291324388331046585",
    "2472568588634688537448902457837",
    "2479189767036786062815721152476",
    "2485811362394086824526997806670",
    "2492468914390452245130240459017",
    "2499114212482054146366388803177",
    "2505799777780636098150529843353",
    "2512476252564076005308023413266",
    "2519184413097475158633563814447",
    "2525896678977838166113608370318",
    "2532626907876394461845912043106",
    "2539374767831046600381764930072",
    "2546126573296717887486683449989",
    "2552909872274663933209213181541",
    "2559682796180756177375665816772",
    "2566497375965746646273313590924",
    "2573295036511705100119377535227",
    "2580129831042755129623938098237",
    "2586962825106921637403276134066",
    "2593817448364239105669599872909",
    "2600685761439420318719655900204",
    "2607559856601549815319723456318",
    "2614463511600862216260651449716",
    "2621356749960439458065938073894",
    "2628291107628143247099770240782",
    "2635207886341027302816515194373",
    "2642160651298766600715884562554",
    "2649113085624049925764038118726",
    "2656083988237883336440251046194",
    "2663072228077994236242909506915",
    "2670061023330717208964563380303",
    "2677085252882047585421685696069",
    "2684091719540286948473429561005",
    "2691141026011135549382356012756",
    "2698176096591082549775327030620",
    "2705242468896234987737692338026",
    "2712314229757103190671271820562",
    "2719397495346513907179865785365",
    "2726506248750229555172305253026",
    "2733606256132501076735592861338",
    "2740749229985811197003339793774",
    "2747868954815993868568653885094",
    "2755028152152079528152579613460",
    "2762185846868375581079535665043",
    "2769361158383828618518535248232",
    "2776463853438450604998384214585",
    "2783383337605719270235455468803",
    "2790344782036945765554747757207",
    "2797016037110294946765499014624",
    "2803740882342010064429740830967",
    "2810276349791617935889255915211",
    "2816763735544936945886748853713",
    "2823180500416995864286204665979",
    "2829436862362564186929061327003",
    "2835743892199282512532621044972",
    "2841775237076972563176506045810",
    "2847871257352073975939155110095",
    "2853793076525902326860267671943",
    "2859672623871423765279501769280",
    "2865503880513911670929625833769",
    "2871171981776127379595275756032",
    "2876913013818692442804317160779",
    "2882381788638528134307485329147",
    "2887918538334249263220683521122",
    "2893313875614407008813003547720",
    "2898650498655640966008767004545",
    "2903979480683838587171281053395",
    "2909119808395904009970486658926",
    "2914340407116209674122013677310",
    "2919336833420220743724875645844",
    "2924366628390500457114423961459",
    "2929311420817309421783989270541",
    "2934153499487132234059481794151",
    "2939052926351843883311955975812",
    "2943710097319676242393848346040",
    "2948455076532067690174301152628",
    "2953045044749288673947717187898",
    "2957609166635084407656599681762",
    "2962166534585242806011477451634",
    "2966551966490746054886548668510",
    "2971028110516170474902297654326",
    "2975291031725013709174555646088",
    "2979591660416084802817516991545",
    "2983833578167619123200875007546",
    "2987960309872609111693212833060",
    "2992181899246227508784823687381",
    "2996140710705463295230575679633",
    "3000190781926354948236789939685",
    "3004096345887110900192246939697",
    "3007976180203164432824059203724",
    "3011721705053602528777616728253",
    "3015432875327622810508101936843",
    "3019020046434047058525053624734",
    "3022563928104050168757778348973",
    "3025994241743037165335691563912",
    "3029372019514910796271705808412",
    "3032646789477276435052352842044",
    "3035859463603312461289676732930",
    "3038979827397974083800471174302",
    "3042028219562518938715620593004",
    "3044995144240952277580766114317",
    "3047879903073153272330315700585",
    "3050694190693918208494633942242",
    "3053415796926352834839478624257",
    "3056078089678010716778008281199",
    "3058636860968866406913484400925",
    "3061147645968529748465564707187",
    "3063543741403948963716158582957",
    "3065903355187687346975148748431",
    "3068136779479902973501738903830",
    "3070345412200272823599660170686",
    "3072416019596227688303925444932",
    "3074473718941294418173896900078",
    "3076381216855562583955162691297",
    "3078287891702937841724175193678",
    "3080031844087940723578861087171",
    "3081787267906561760745734642401",
    "3083367098372295775019923576109",
    "3084970912383925156784675982581",
    "3086385907078686538618887518719",
    "3087837623190405609772979007657",
    "3089086933453309368829974584742",
    "3090385936971615331177094231710",
    "3091468581767056407217061687700",
    "3092614133903547997000905161430",
    "3093529002047141040166964552731",
    "3094520242225189221686957617977",
    "3095266094410146732677895007693",
    "3096102042381392307157691717490",
    "3096677513013756954054460822791",
    "3097348819244886404838528719213",
    "3097760669643388170016712973962",
    "3098259346546716378852128827163",
    "3098512736948970960974665948614",
    "3098837110834954923128541322642",
    "3098930651346202617430720247489",
    "3099078927284629529722094558620",
    "3099011115595724670714200414339",
    "3098981378482311947536895993065",
    "3098750601072857566008296899100",
    "3098540816542567105523118008770",
    "3098145349739749101606898542875",
    "3097753364932366366211563768856",
    "3097191375831060558242062379948",
    "3096614920014234191360845415962",
    "3095884467263622015535635738449",
    "3095121152318223928829543649296",
    "3094220186779833753732274434679",
    "3093267507552181713519237748906",
    "3092193872833971575948011618544",
    "3091049207359155196079235170274",
    "3089800640229968210829761350003",
    "3088461249830233890519919290938",
    "3087035380518688653612895014142",
    "3085498409780568415256875483574",
    "3083892762162192486501366672897",
    "3082155238795804962150654927673",
    "3080367230471979115982913373327",
    "3078426065055687249202407568666",
    "3076453007327740813990379491767",
    "3074304992941119385458709981356",
    "3072144090682701893517743952434",
    "3069785902430547991687168311334",
    "3067434253861198825558188611610",
    "3064862448291109161066468921639",
    "3062317044653754241474704435623",
    "3059528059069594081384218109338",
    "3056785784214516276121078614384",
    "3053775935887915126771798751217",
    "3050833565765572384418984717492",
    "3047599051047400792230234222274",
    "3044434411664392186139907260521",
    "3040988226456455353424980283085",
    "3037588256792904095586514814332",
    "3033928258914626597803831324368",
    "3030288709815938663525970039976",
    "3026411143320405544479965813461",
    "3022527639027312887109782417834",
    "3018428634605766828034023055844",
    "3014296671348802157125703858587",
    "3009972245263411156102125408928",
    "3005587189765403955045174630408",
    "3001257668986134802618197357923",
    "2996982899177057129738539261688",
    "2992762109256535035099884896855",
    "2988594540574803923474617113572",
    "2984479446683838563412436981861",
    "2980416093112016181837397136751",
    "2976403757143464983387282879502",
    "2972441727601991179944651287978",
    "2968529304639480242699593034065",
    "2964665799528670647222863340795",
    "2960850534460200873319711759471",
    "2957082842343832847728821157607",
    "2953362066613757380823114805896",
    "2949687561037889450102727618120",
    "2946058689531063425138200273874",
    "2942474825972040512367053127681",
    "2938935354024242825365463614765",
    "2935439666960130558458253171829",
    "2931987167489140760299806154934",
    "2928577267589108170817209514494",
    "2925209388341090501074279585495",
    "2921882959767522402569528010741",
    "2918597420673624191561627078041",
    "2915352218491993166522782915145",
    "2912146809130307084017039340702",
    "2908980656822071041413829477244",
    "2905853233980340655069208190109",
    "2902764021054356021096055043613",
    "2899712506389022503725349525943",
    "2896698186087175914626152587625",
    "2893720563874571126464619535991",
    "2890779150967534606473620991943",
    "2887873465943222761877563208497",
    "2885003034612429359645643851534",
    "2882167389894886619178270194674",
    "2879366071697005879085616141752",
    "2876598626792005009088671982696",
    "2873864608702370976130664976813",
    "2871163577584607180875288764980",
    "2868495100116216357708592240281",
    "2865858749384870978952016622426",
    "2863254104779724223010432664292",
    "2860680751884815657375474159531",
    "2858138282374526851514011745579",
    "2855626293911043172407082903550",
    "2853144390043779027558766359743",
    "2850692180110724807341408696444",
    "2848269279141674741237878437578",
    "2845875307763295821520692737667",
    "2843509892105998863790589474558",
    "2841172663712573667186428331378",
    "2838863259448551108559263777756",
    "2836581321414255855046103533544",
    "2834326496858514208836958610472",
    "2832098438093982407041213800893",
    "2829896802414061488950027999416",
    "2827721252011365613170344960712",
    "2825571453897711458568607096735",
    "2823447079825597076191128549208",
    "2821347806211139274792120583590",
    "2819273314058439320756214864592",
    "2817223288885347414493919455234",
    "2815197420650597070247893638124",
    "2813195403682281175095380495167",
    "2811216936607642136176870897818",
    "2809261722284149143220561822326",
    "2807329467731836176654267091151",
    "2805419884066874980377204962820",
    "2803532686436357792970996282332",
    "2801667593954265192118390243483",
    "2799824329638594954617547573726",
    "2798002620349628368966843456143",
    "2796202196729310959379258438439",
    "2794422793141725089586578240579",
    "2792664147614632412223730009656",
    "2790926001782064615245761128889",
    "2789208100827941391019942899771",
    "2787510193430695016740340114896",
    "2785832031708881386912254503816",
    "2784173371167757780121478594456",
    "2782533970646808073403746274145",
    "2780913592268196538521311016639",
    "2779312001386131765588073242251",
    "2777728966537122661006515871762",
    "2776164259391108858828100427335",
    "2774617654703448267655136488105",
    "2773088930267744849293493741941",
    "2771577866869500090761346286971",
    "2770084248240571988174619999955",
    "2768607861014425709673334788821",
    "2767148494682160445128474717871",
    "2765705941549297283074317325752",
    "2764279996693313280339628006686",
    "2762870457921907207390452952106",
    "2761477125731982762631143784195",
    "2760099803269335352016632542388",
    "2758738296289028826482160443517",
    "2757392413116448859065680278152",
    "2756061964609019926348320249224",
    "2754746764118573135130095761439",
    "2753446627454352405248515701539",
    "2752161372846646783288981617786",
    "2750890820911036919777389632140",
    "2749634794613243994431131772041",
    "2748393119234569620317037703549",
    "2747165622337915498460347046728",
    "2745952133734371829702505401292",
    "2744752485450363720547644685283",
    "2743566511695345044495824469930",
    "2742394048830029440059251030030",
    "2741234935335148341417411233703",
    "2740089011780726147605609362181",
    "2738956120795862841364580543549",
    "2737836107039014569418057222479",
    "2736728817168762892100264998219",
    "2735634099815063602032534170012",
    "2734551805550966199051583879322",
    "2733481786864795291922658533851",
    "2732423898132785376627688233268",
    "2731377995592160616297627619603",
    "2730343937314651419253951563251",
    "2729321583180439779227250312500",
    "2728310794852525505721540561367",
    "2727311435751505632777169241179",
    "2726323371030759451138796295016",
    "2725346467552031762140065999810",
    "2724380593861407101554365417742",
    "2723425620165667828309903621846",
    "2722481418309029116404431604420",
    "2721547861750244028654557381151",
    "2720624825540071988150608176786",
    "2719712186299104097530837289880",
    "2718809822195938887508571952977",
    "2717917612925702204550103381404",
    "2717035439688905073276028588678",
    "2716163185170633492108746716870",
    "2715300733520064240977208318458",
    "2714447970330300897577435246699",
    "2713604782618524373834913262387",
    "2712771058806452396879687007102",
    "2711946688701102469085417946685",
    "2711131563475852949594036983684",
    "2710325575651797005303411567045",
    "2709528619079384282588861124141",
    "2708740588920345252112519618424",
    "2707961381629893277997637778352",
    "2707190894939199559457613243893",
    "2706429027838136187719203065493",
    "2705675680558282653813809762349",
    "2704930754556191233574809786281",
    "2704194152496906765017994125091",
    "2703465778237736420239492842851",
    "2702745536812265159083956789909",
    "2702033334414612635156360056444",
    "2701329078383927406314798769284",
    "2700632677189114381627780331974",
    "2699944040413791514947623037374",
    "2699263078741471831777756474699",
    "2698589703940966951034729150955",
    "2697923828852008336659708728195",
    "2697265367371082585855710830436",
    "2696614234437477131049101030873",
    "2695970346019532801531078311168",
    "2695333619101099758159162772288",
    "2694703971668193380522547152858",
    "2694081322695846750628996473918",
    "2693465592135156440486147369292",
    "2692856700900518372955278171146",
    "2692254570857050585980752910630",
    "2691659124808199789771163628208",
    "2691070286483528664756712530558",
    "2690487980526680905198294221069",
    "2689912132483521069204065564333",
    "2689342668790446350643590707601",
    "2688779516762867442065039316881",
    "2688222604583855710239555000224",
    "2687671861292953957405356557416",
    "2687127216775148091683572780300",
    "2686588601749997079512948312955",
    "2686055947760918601322617924312",
    "2685529187164627879053652761157",
    "2685008253120727190572003308993",
    "2684493079581443631509137490812",
    "2683983601281512729641747795089",
    "2683479753728205560599426530547",
    "2682981473191497056487336343984",
    "2682488696694373240949762808078",
    "2682001362003275165298027474032",
    "2681519407618677360600942529014",
    "2681042772765798660105218057222",
    "2680571397385443285035180261855",
    "2680105222124970124731228215242",
    "2679644188329388179243502056745",
    "2679188238032576168914511531728",
    "2678737313948624351180939543100",
    "2678291359463296619813145838324",
    "2677850318625610996108234643650",
    "2677414136139536655172426090471",
    "2676982757355805663385903712274",
    "2676556128263837635452101254229",
    "2676134195483775551107836079589",
    "2675716906258631002623206646069",
    "2675304208446537174665484492968"
  ]
}


==> anc/certificates/results/verification_summary.json <==
{
  "status": "PASS",
  "checks": [
    {
      "script": "check_projection_independent.py",
      "exit_code": 0,
      "script_sha256": "b7e40d4bc8e979c7629693326bc790ccb314695ba90b8e8108d120fc05daa9d8"
    },
    {
      "script": "check_root_marginals.py",
      "exit_code": 0,
      "script_sha256": "5a03eabaec43f4dbff83df369df1b13b392561de6614dbf7550a76bec2acdb16"
    }
  ],
  "scope": "Finite projection certificate and small-tree sanity checks; not whole-paper formal verification."
}


==> anc/certificates/run_all.py <==
"""Reproduce the exact finite computations using only the standard library."""
from pathlib import Path
import hashlib
import json
import subprocess
import sys

ROOT = Path(__file__).resolve().parent


def main():
    results = ROOT / 'results'
    results.mkdir(exist_ok=True)
    checks = []
    for script in ['check_projection_independent.py', 'check_root_marginals.py']:
        with (results / (Path(script).stem + '.log')).open('w', encoding='utf-8') as out:
            result = subprocess.run([sys.executable, script], cwd=ROOT,
                                    stdout=out, stderr=subprocess.STDOUT)
        checks.append({'script': script, 'exit_code': result.returncode,
                       'script_sha256': hashlib.sha256((ROOT / script).read_bytes()).hexdigest()})
    projection = json.loads((results / 'projection.json').read_text())
    marginals = json.loads((ROOT / 'check_root_marginals.json').read_text())
    passed = (all(c['exit_code'] == 0 for c in checks)
              and projection['strict_bound_313_over_8']
              and marginals['status'] == 'PASS')
    report = {'status': 'PASS' if passed else 'FAIL', 'checks': checks,
              'scope': 'Finite projection certificate and small-tree sanity checks; not whole-paper formal verification.'}
    (results / 'verification_summary.json').write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
    print(json.dumps(report, indent=2))
    if not passed:
        raise SystemExit(1)


if __name__ == '__main__':
    main()

